EXPRES IV: Two Additional Planets Orbiting $\rho$ Coronae Borealis Reveal Uncommon System Architecture

Thousands of exoplanet detections have been made over the last twenty-five years using Doppler observations, transit photometry, direct imaging, and astrometry. Each of these methods is sensitive to different ranges of orbital separations and planetary radii (or masses). This makes it difficult to fully characterize exoplanet architectures and to place our solar system in context with the wealth of discoveries that have been made. Here, we use the EXtreme PREcision Spectrograph (EXPRES) to reveal planets in previously undetectable regions of the mass-period parameter space for the star $\rho$ Coronae Borealis. We add two new planets to the previously known system with one hot Jupiter in a 39-day orbit and a warm super-Neptune in a 102-day orbit. The new detections include a temperate Neptune planet ($M{\sin{i}} \sim 20$ M$_\oplus$) in a 281.4-day orbit and a hot super-Earth ($M{\sin{i}} = 3.7$ M$_\oplus$) in a 12.95-day orbit. This result shows that details of planetary system architectures have been hiding just below our previous detection limits; this signals an exciting era for the next generation of extreme precision spectrographs.

==> anc/table_1.txt <==
Title: EXPRES IV: Two Additional Planets Orbiting {rho} Coronae Borealis 
      Reveal Uncommon System Architecture 
Authors: Brewer J.M., Zhao L.L., Fischer D.A., Roettenbacher R.M., Henry G.W., 
        Llama J., Szymkowiak A.E., Cabot S.H.C., Weiss S.A., McCarthy C., 
Table: EXPRES RVs of HD 143761
================================================================================
Byte-by-byte Description of file: datafile1.txt
--------------------------------------------------------------------------------
  Bytes Format Units   Label  Explanations
--------------------------------------------------------------------------------
  1- 14 F14.8  d       BMJD   Barycentric modified Julian Date
 16- 22 F7.3   m/s     RVel   Relative Radial velocity
 24- 29 F6.4   m/s   e_RVel   Uncertainty in RVel
--------------------------------------------------------------------------------
58983.23654927  28.913 0.420  
58983.23864388  29.743 0.438  
58983.24077284  27.107 0.445  
59012.37000357  52.129 0.445  
59012.37211914  54.251 0.445  
59012.37400430  54.915 0.458  
59017.30889883  59.608 0.419  
59335.41151111  58.781 0.377  
59335.41464020  58.331 0.378  
59335.41764142  58.228 0.372  
59336.37561661  55.901 0.337  
59336.38102249  55.415 0.343  
59339.40019249  37.521 0.342  
59339.40549467  37.177 0.357  
59356.41524095 -68.069 0.355  
59358.41265226 -61.742 0.343  
59360.39906687 -46.917 0.357  
59361.40085295 -35.163 0.350  
59361.40498701 -36.474 0.350  
59364.39615719  -3.037 0.360  
59364.39926398  -0.935 0.382  
59365.42032061  11.380 0.407  
59366.34199547  22.596 0.397  
59366.34464072  21.485 0.408  
59378.21191614  55.569 0.357  
59378.21520880  55.140 0.347  
59381.25066476  31.157 0.380  
59381.25552548  32.336 0.393  
59383.26143550  11.846 0.476  
59385.23453173  -7.928 0.442  
59385.24353940  -9.164 0.423  
59413.26280320  64.067 0.531  
59413.27510384  65.511 0.467  
59434.17787081 -68.961 0.407  
59434.18099128 -68.556 0.426  
59447.13734138  30.732 0.362  
59447.14210657  31.804 0.427  
59448.13237941  39.176 0.375  
59448.13508356  38.806 0.355  
59449.13443902  46.671 0.383  
59449.13719307  45.645 0.343  
59450.12291678  56.058 0.395  
59450.12562862  54.273 0.366  
59451.14114198  60.377 0.398  
59451.14414288  59.891 0.404  
59466.10944977 -22.185 0.415  
59466.11309082 -19.650 0.423  
59471.10166536 -56.574 0.392  
59471.10505893 -55.646 0.428  
59570.54888304  58.375 0.354  
59570.55243954  59.567 0.388  
59599.48304991 -41.519 0.341  
59599.49741811 -40.686 0.371  
59603.54626362  -1.075 0.345  
59603.54966172   0.106 0.362  
59631.54980046 -70.051 0.350  
59651.51828922  60.317 0.369  
59651.52093529  59.769 0.358  
59660.50470085  20.848 0.337  
59660.51385481  20.553 0.344  
59662.40802325   2.421 0.343  
59662.41068556   5.130 0.340  
59665.42024709 -22.518 0.356  
59665.42298401 -22.653 0.354  
59675.43130943 -65.673 0.338  
59675.43476121 -65.735 0.333  
59680.47797958 -28.531 0.355  
59680.48757952 -28.304 0.359  
59682.44574594  -5.816 0.296  
59682.45228741  -7.176 0.315  
59683.47073224   4.463 0.333  
59683.47388243   4.283 0.350  
59684.45105756  17.705 0.316  
59684.45567678  16.792 0.363  
59686.41121108  35.807 0.325  
59686.41492123  34.130 0.329  
59687.42346373  47.079 0.351  
59687.42719988  46.623 0.341  
59688.45400536  57.024 0.423  
59690.41077091  67.377 0.366  
59690.41501389  69.839 0.364  
59691.38466879  70.727 0.378  
59691.38889089  70.319 0.388  
59701.40942141  20.813 0.324  
59701.41411348  21.249 0.305  
59709.40059574 -53.026 0.367  
59709.40561373 -53.688 0.351  
59710.39536912 -58.530 0.357  
59710.39997182 -58.245 0.354  
59712.39469205 -65.361 0.340  
59712.39791508 -66.666 0.349  
59713.34701416 -65.878 0.316  
59713.35067825 -65.470 0.350  
59715.39436623 -64.733 0.358  
59715.39883003 -63.479 0.373  
59716.39550231 -55.720 0.342  
59716.40002977 -57.609 0.347  
59718.39981620 -46.797 0.370  
59718.40788202 -47.591 0.358  
59720.31644404 -30.956 0.360  
59720.32567438 -31.819 0.387  
59721.39307333 -19.716 0.380  
59721.39709880 -15.490 0.372  
59722.40941023  -8.302 0.362  
59722.41564259  -8.662 0.384  
59729.22380983  56.983 0.361  
59733.42312375  62.484 0.363  
59736.32361903  50.203 0.393  
59736.32741144  49.422 0.398  
59737.27335870  47.774 0.372  
59737.28089643  46.205 0.358  
59738.39107789  38.689 0.402  
59738.39573449  37.832 0.407  
59740.31701345  23.452 0.416  
59740.32279183  21.382 0.381  
59745.21644726 -25.240 0.346  
59745.21995315 -26.745 0.356  
59746.23417984 -36.222 0.448  
59747.27670672 -42.238 0.401  
59979.52832327  20.752 0.348  
59979.53221938  24.160 0.367  
59980.50831775  13.563 0.357  
59980.51198412  15.352 0.357  
60012.51790039  69.665 0.323  
60012.52305212  69.029 0.343  
60013.48627511  65.214 0.386  
60031.50765288 -67.859 0.401  
60035.44645984 -63.621 0.365  
60035.45588781 -62.680 0.350  
60041.49644166  -4.084 0.364  
60041.50338241  -5.217 0.358  
60046.45968656  43.678 0.366  
60046.46769376  43.869 0.375  
60050.40822257  63.224 0.343  
60050.41191090  65.177 0.390  
60064.42887019 -31.238 0.355  
60064.43394611 -30.873 0.373  
60066.43256698 -44.427 0.316  
60066.44333045 -44.078 0.337  
60067.42465836 -52.602 0.367  
60067.43037310 -53.489 0.339  
60068.43565349 -59.487 0.328  
60068.44711451 -58.071 0.329  
60069.42482781 -62.571 0.348  
60069.42948349 -64.370 0.343  
60070.41566273 -69.313 0.346  
60070.41930012 -69.313 0.350  
60071.42708407 -71.013 0.348  
60071.43202362 -72.196 0.329  
60072.41770064 -69.229 0.371  
60072.42080962 -70.371 0.374  
60073.42015155 -69.476 0.351  
60073.42375727 -69.489 0.364  

==> anc/table_5.txt <==
Title: EXPRES IV: Two Additional Planets Orbiting {rho} Coronae Borealis 
      Reveal Uncommon System Architecture 
Authors: Brewer J.M., Zhao L.L., Fischer D.A., Roettenbacher R.M., Henry G.W., 
        Llama J., Szymkowiak A.E., Cabot S.H.C., Weiss S.A., McCarthy C., 
Table: APT Photometry
================================================================================
Byte-by-byte Description of file: datafile5.txt
--------------------------------------------------------------------------------
  Bytes Format Units   Label  Explanations
--------------------------------------------------------------------------------
  1- 11 F11.4  d       HMJD   Heliocentric Julian Date - 2400000
 13- 20 F7.4   mag     Mag    (b + y)/2 Differential Magnitude
 22- 29 F7.4   mag     Mag    Trend Removed
--------------------------------------------------------------------------------
51557.0280  -1.0087  -1.0073
51572.0254  -1.0073  -1.0072
51579.0347  -1.0071  -1.0072
51585.9417  -1.0066  -1.0072
51586.9829  -1.0078  -1.0072
51589.0001  -1.0067  -1.0072
51595.9548  -1.0084  -1.0072
51606.0261  -1.0067  -1.0071
51608.0300  -1.0077  -1.0071
51613.9882  -1.0077  -1.0071
51614.9400  -1.0064  -1.0071
51617.8718  -1.0076  -1.0071
51618.8648  -1.0060  -1.0071
51620.9117  -1.0052  -1.0071
51621.9016  -1.0080  -1.0071
51622.9441  -1.0093  -1.0071
51623.8949  -1.0073  -1.0071
51626.8969  -1.0083  -1.0071
51628.9423  -1.0069  -1.0071
51635.9978  -1.0055  -1.0071
51637.9901  -1.0079  -1.0070
51639.0045  -1.0077  -1.0070
51646.8347  -1.0056  -1.0070
51647.8410  -1.0058  -1.0070
51648.8859  -1.0071  -1.0070
51649.9165  -1.0077  -1.0070
51650.8918  -1.0051  -1.0070
51653.8754  -1.0066  -1.0070
51657.9287  -1.0054  -1.0070
51658.9414  -1.0061  -1.0070
51661.9519  -1.0057  -1.0070
51665.9304  -1.0071  -1.0070
51666.9411  -1.0094  -1.0070
51670.8984  -1.0085  -1.0070
51674.8510  -1.0077  -1.0070
51677.8761  -1.0070  -1.0070
51678.8007  -1.0086  -1.0070
51682.8557  -1.0075  -1.0071
51685.8839  -1.0070  -1.0071
51689.8861  -1.0068  -1.0071
51692.8768  -1.0060  -1.0071
51706.7867  -1.0067  -1.0071
51709.8015  -1.0081  -1.0071
51941.9682  -1.0053  -1.0070
51942.9563  -1.0069  -1.0070
51950.9980  -1.0084  -1.0070
51980.8974  -1.0076  -1.0070
51981.9105  -1.0052  -1.0070
51987.9696  -1.0093  -1.0070
51988.9964  -1.0056  -1.0070
51991.9934  -1.0065  -1.0070
51995.9598  -1.0063  -1.0070
51997.9484  -1.0080  -1.0070
52007.9055  -1.0092  -1.0070
52011.9469  -1.0103  -1.0070
52012.9614  -1.0079  -1.0070
52013.9645  -1.0062  -1.0070
52014.9918  -1.0070  -1.0070
52015.9428  -1.0092  -1.0070
52020.9464  -1.0050  -1.0070
52022.9359  -1.0065  -1.0070
52023.9607  -1.0057  -1.0070
52025.8980  -1.0053  -1.0070
52027.8765  -1.0048  -1.0070
52029.8395  -1.0071  -1.0070
52030.8405  -1.0087  -1.0070
52031.8039  -1.0050  -1.0070
52032.8626  -1.0084  -1.0070
52034.8358  -1.0064  -1.0070
52035.8473  -1.0049  -1.0070
52036.8723  -1.0087  -1.0070
52044.8971  -1.0063  -1.0070
52045.9110  -1.0064  -1.0070
52046.9219  -1.0049  -1.0070
52051.8865  -1.0092  -1.0070
52052.8832  -1.0050  -1.0070
52053.8873  -1.0078  -1.0070
52054.8998  -1.0075  -1.0070
52055.8474  -1.0043  -1.0070
52058.8374  -1.0056  -1.0070
52060.7932  -1.0093  -1.0070
52061.7783  -1.0079  -1.0071
52062.7805  -1.0074  -1.0071
52065.8294  -1.0070  -1.0071
52066.8456  -1.0100  -1.0071
52067.8293  -1.0071  -1.0071
52068.8394  -1.0103  -1.0071
52069.8479  -1.0049  -1.0071
52073.8762  -1.0067  -1.0071
52076.8424  -1.0082  -1.0071
52390.8600  -1.0069  -1.0056
52391.8600  -1.0063  -1.0056
52397.9007  -1.0057  -1.0057
52401.9025  -1.0033  -1.0057
52402.9019  -1.0051  -1.0057
52403.9168  -1.0056  -1.0057
52406.8808  -1.0049  -1.0057
52411.8358  -1.0031  -1.0057
52412.8342  -1.0047  -1.0057
52414.7844  -1.0062  -1.0057
52415.8246  -1.0056  -1.0057
52418.7976  -1.0058  -1.0057
52419.8019  -1.0048  -1.0057
52422.8457  -1.0065  -1.0057
52423.8374  -1.0057  -1.0057
52428.8381  -1.0043  -1.0058
52429.8297  -1.0022  -1.0058
52431.8214  -1.0070  -1.0058
52433.8654  -1.0073  -1.0058
52434.8334  -1.0070  -1.0058
52435.8321  -1.0067  -1.0058
52440.8173  -1.0085  -1.0058
52441.7936  -1.0071  -1.0058
52442.7792  -1.0070  -1.0058
52443.7539  -1.0063  -1.0058
52444.7754  -1.0053  -1.0058
52445.7711  -1.0056  -1.0058
52446.7998  -1.0068  -1.0058
52447.7869  -1.0063  -1.0058
52448.7630  -1.0079  -1.0058
52459.8019  -1.0051  -1.0058
52461.7909  -1.0028  -1.0058
52650.0313  -1.0032  -1.0049
52653.0237  -1.0056  -1.0049
52659.0039  -1.0027  -1.0050
52666.0526  -1.0063  -1.0052
52677.9489  -1.0041  -1.0054
52692.9791  -1.0055  -1.0057
52693.9863  -1.0039  -1.0058
52705.9568  -1.0024  -1.0060
52706.9456  -1.0041  -1.0060
52708.8862  -1.0070  -1.0060
52709.8656  -1.0063  -1.0060
52729.9583  -1.0105  -1.0063
52736.9288  -1.0078  -1.0063
52737.8454  -1.0045  -1.0063
52740.8464  -1.0036  -1.0063
52745.8399  -1.0081  -1.0064
52748.9131  -1.0061  -1.0064
52749.9041  -1.0100  -1.0064
52751.9024  -1.0037  -1.0064
52753.9278  -1.0107  -1.0064
52754.9269  -1.0041  -1.0064
52755.9302  -1.0078  -1.0064
52757.9219  -1.0065  -1.0064
52759.9214  -1.0082  -1.0064
52760.9236  -1.0076  -1.0064
52761.9319  -1.0046  -1.0064
52762.9126  -1.0062  -1.0064
52764.8673  -1.0070  -1.0064
52765.8416  -1.0048  -1.0064
52766.9437  -1.0071  -1.0064
52768.8115  -1.0066  -1.0064
52770.8332  -1.0099  -1.0064
52771.8942  -1.0082  -1.0064
52772.8125  -1.0053  -1.0064
52775.8447  -1.0071  -1.0064
52776.8642  -1.0048  -1.0064
52777.8453  -1.0086  -1.0064
52779.8839  -1.0080  -1.0064
52781.8788  -1.0029  -1.0064
52784.8738  -1.0062  -1.0064
52785.8720  -1.0033  -1.0064
52788.8627  -1.0038  -1.0064
52792.8309  -1.0077  -1.0063
52793.8454  -1.0055  -1.0063
52796.8120  -1.0024  -1.0063
52797.8025  -1.0064  -1.0063
52798.7769  -1.0067  -1.0063
52805.8139  -1.0095  -1.0063
52806.8283  -1.0058  -1.0063
52812.8308  -1.0054  -1.0063
52815.8369  -1.0062  -1.0063
53012.0373  -1.0054  -1.0061
53014.0327  -1.0056  -1.0061
53017.0276  -1.0079  -1.0061
53034.9749  -1.0046  -1.0061
53041.9593  -1.0051  -1.0062
53043.9811  -1.0051  -1.0062
53046.9612  -1.0059  -1.0062
53047.9813  -1.0057  -1.0062
53049.0126  -1.0074  -1.0062
53053.0385  -1.0083  -1.0062
53080.9646  -1.0065  -1.0064
53081.9648  -1.0067  -1.0064
53082.9575  -1.0071  -1.0064
53092.8263  -1.0055  -1.0064
53093.8131  -1.0063  -1.0064
53094.8104  -1.0031  -1.0064
53101.8121  -1.0043  -1.0065
53102.9288  -1.0061  -1.0065
53107.9635  -1.0071  -1.0065
53109.9546  -1.0067  -1.0065
53110.9214  -1.0072  -1.0065
53115.9378  -1.0057  -1.0065
53117.9071  -1.0088  -1.0065
53118.8763  -1.0066  -1.0066
53119.8578  -1.0083  -1.0066
53120.8472  -1.0052  -1.0066
53123.7834  -1.0060  -1.0066
53124.7995  -1.0063  -1.0066
53126.8675  -1.0076  -1.0066
53127.7664  -1.0065  -1.0066
53128.8279  -1.0064  -1.0066
53129.8482  -1.0064  -1.0066
53130.8675  -1.0070  -1.0066
53131.8805  -1.0049  -1.0066
53136.8990  -1.0051  -1.0066
53137.9023  -1.0059  -1.0066
53138.9000  -1.0060  -1.0066
53139.8834  -1.0066  -1.0066
53145.8213  -1.0069  -1.0067
53146.8822  -1.0085  -1.0067
53147.8691  -1.0046  -1.0067
53148.8466  -1.0058  -1.0067
53149.8187  -1.0069  -1.0067
53153.8052  -1.0078  -1.0067
53154.7602  -1.0071  -1.0067
53155.7692  -1.0070  -1.0067
53156.7974  -1.0067  -1.0067
53157.8283  -1.0087  -1.0067
53158.8060  -1.0093  -1.0067
53159.8300  -1.0068  -1.0067
53161.8322  -1.0092  -1.0067
53162.8453  -1.0071  -1.0067
53164.8446  -1.0074  -1.0067
53165.8384  -1.0075  -1.0067
53166.8478  -1.0064  -1.0067
53168.8484  -1.0076  -1.0067
53169.8514  -1.0073  -1.0067
53170.8419  -1.0062  -1.0067
53171.8217  -1.0080  -1.0067
53173.8430  -1.0062  -1.0067
53174.8323  -1.0033  -1.0067
53175.8411  -1.0045  -1.0067
53176.8438  -1.0069  -1.0067
53180.8358  -1.0073  -1.0067
53186.7723  -1.0039  -1.0067
53188.7947  -1.0088  -1.0067
53191.8061  -1.0065  -1.0067
53388.0045  -1.0030  -1.0058
53401.9654  -1.0052  -1.0058
53402.9755  -1.0056  -1.0058
53415.9421  -1.0076  -1.0058
53430.0313  -1.0057  -1.0058
53430.8979  -1.0076  -1.0058
53438.9416  -1.0070  -1.0058
53439.9219  -1.0086  -1.0058
53440.0285  -1.0057  -1.0058
53440.9173  -1.0071  -1.0058
53441.9950  -1.0081  -1.0058
53442.9376  -1.0065  -1.0058
53445.8614  -1.0043  -1.0058
53446.8545  -1.0022  -1.0058
53450.8830  -1.0073  -1.0057
53460.9002  -1.0057  -1.0058
53460.9783  -1.0058  -1.0058
53461.9106  -1.0036  -1.0058
53464.9935  -1.0050  -1.0058
53465.9328  -1.0064  -1.0058
53466.9206  -1.0048  -1.0058
53469.9130  -1.0051  -1.0058
53470.9142  -1.0053  -1.0058
53471.9028  -1.0057  -1.0058
53476.8132  -1.0029  -1.0058
53477.7995  -1.0042  -1.0058
53478.7938  -1.0073  -1.0058
53479.7933  -1.0020  -1.0058
53480.7951  -1.0040  -1.0058
53481.9135  -1.0058  -1.0058
53485.8284  -1.0079  -1.0058
53485.8953  -1.0057  -1.0058
53486.8544  -1.0039  -1.0058
53486.9058  -1.0049  -1.0058
53487.8714  -1.0072  -1.0058
53493.8774  -1.0046  -1.0059
53499.8595  -1.0066  -1.0059
53500.8597  -1.0069  -1.0059
53501.8509  -1.0046  -1.0059
53502.8252  -1.0045  -1.0059
53503.8244  -1.0059  -1.0059
53504.8133  -1.0067  -1.0059
53506.7668  -1.0078  -1.0060
53509.8178  -1.0073  -1.0060
53510.7972  -1.0085  -1.0060
53511.7934  -1.0050  -1.0060
53512.8259  -1.0063  -1.0060
53524.8543  -1.0076  -1.0061
53525.8260  -1.0078  -1.0061
53526.8293  -1.0050  -1.0061
53527.8317  -1.0041  -1.0061
53528.8320  -1.0062  -1.0061
53529.8290  -1.0072  -1.0061
53530.8332  -1.0067  -1.0062
53531.8482  -1.0065  -1.0062
53535.7927  -1.0059  -1.0062
53536.7803  -1.0076  -1.0062
53538.7720  -1.0066  -1.0062
53539.7685  -1.0030  -1.0062
53547.8083  -1.0076  -1.0063
53548.7948  -1.0077  -1.0063
53550.7957  -1.0052  -1.0063
53555.7964  -1.0079  -1.0064
53557.7725  -1.0081  -1.0064
53558.7725  -1.0084  -1.0064
53560.7842  -1.0059  -1.0064
53743.0382  -1.0057  -1.0055
53746.0290  -1.0049  -1.0055
53769.0162  -1.0035  -1.0056
53792.0128  -1.0076  -1.0056
53793.9923  -1.0043  -1.0056
53798.9641  -1.0074  -1.0055
53811.0076  -1.0094  -1.0055
53827.9254  -1.0067  -1.0054
53832.8379  -1.0039  -1.0054
53837.8765  -1.0053  -1.0054
53838.8813  -1.0053  -1.0054
53841.8981  -1.0076  -1.0054
53841.9349  -1.0052  -1.0054
53842.9077  -1.0041  -1.0054
53843.9141  -1.0052  -1.0053
53844.9352  -1.0046  -1.0053
53845.9240  -1.0044  -1.0053
53848.8874  -1.0060  -1.0053
53849.9270  -1.0071  -1.0053
53851.9283  -1.0027  -1.0053
53852.9187  -1.0057  -1.0053
53854.9192  -1.0017  -1.0053
53855.9197  -1.0043  -1.0053
53856.8788  -1.0049  -1.0053
53857.8324  -1.0038  -1.0053
53859.8292  -1.0082  -1.0053
53860.8302  -1.0052  -1.0053
53861.7959  -1.0050  -1.0053
53862.8221  -1.0029  -1.0053
53863.8624  -1.0066  -1.0053
53864.8464  -1.0081  -1.0053
53865.8389  -1.0056  -1.0053
53867.8544  -1.0046  -1.0053
53869.8269  -1.0045  -1.0053
53871.8754  -1.0067  -1.0053
53874.8598  -1.0063  -1.0053
53877.8275  -1.0055  -1.0053
53879.8713  -1.0059  -1.0053
53881.8592  -1.0071  -1.0053
53882.8736  -1.0016  -1.0053
53883.8617  -1.0030  -1.0053
53884.8622  -1.0053  -1.0053
53886.8258  -1.0048  -1.0053
53887.8290  -1.0089  -1.0053
53895.7811  -1.0044  -1.0053
53896.7954  -1.0091  -1.0053
53897.8110  -1.0037  -1.0053
53898.8434  -1.0066  -1.0053
53902.8374  -1.0045  -1.0053
53904.8365  -1.0028  -1.0053
53905.8310  -1.0047  -1.0052
53922.7808  -1.0050  -1.0052
54104.0424  -1.0052  -1.0042
54158.8954  -1.0055  -1.0043
54165.9345  -1.0034  -1.0044
54168.9062  -1.0031  -1.0044
54169.0091  -1.0041  -1.0044
54170.0089  -1.0044  -1.0044
54170.9195  -1.0025  -1.0044
54171.0224  -1.0042  -1.0044
54172.0261  -1.0016  -1.0044
54175.9401  -1.0024  -1.0045
54180.0013  -1.0042  -1.0045
54190.8711  -1.0053  -1.0047
54191.8944  -1.0044  -1.0047
54191.9665  -1.0019  -1.0047
54192.8624  -1.0048  -1.0047
54193.9610  -1.0065  -1.0047
54201.9354  -1.0043  -1.0048
54205.9259  -1.0024  -1.0049
54206.9170  -1.0072  -1.0049
54210.9040  -1.0055  -1.0050
54212.8916  -1.0061  -1.0050
54223.8597  -1.0076  -1.0051
54230.9065  -1.0034  -1.0052
54236.8866  -1.0073  -1.0053
54237.8914  -1.0043  -1.0053
54239.8856  -1.0069  -1.0053
54240.8509  -1.0057  -1.0053
54242.8249  -1.0058  -1.0054
54243.8290  -1.0066  -1.0054
54244.8146  -1.0062  -1.0054
54245.8490  -1.0062  -1.0054
54246.8192  -1.0045  -1.0054
54247.7964  -1.0066  -1.0054
54248.8071  -1.0056  -1.0054
54249.8230  -1.0028  -1.0054
54250.7866  -1.0049  -1.0054
54258.8439  -1.0055  -1.0055
54259.8439  -1.0039  -1.0055
54261.8844  -1.0053  -1.0055
54265.8425  -1.0052  -1.0055
54266.8281  -1.0067  -1.0055
54270.8369  -1.0060  -1.0056
54275.7790  -1.0068  -1.0056
54276.8149  -1.0078  -1.0056
54466.0427  -1.0025  -1.0053
54478.0189  -1.0049  -1.0054
54482.0140  -1.0065  -1.0054
54486.0063  -1.0055  -1.0054
54487.0008  -1.0060  -1.0054
54504.0318  -1.0055  -1.0053
54505.0257  -1.0092  -1.0053
54506.0245  -1.0056  -1.0053
54507.0245  -1.0073  -1.0053
54514.9287  -1.0078  -1.0053
54521.0437  -1.0013  -1.0053
54523.9882  -1.0058  -1.0053
54524.9570  -1.0022  -1.0053
54527.0224  -1.0055  -1.0053
54527.9667  -1.0052  -1.0053
54532.0076  -1.0059  -1.0054
54536.9148  -1.0022  -1.0054
54537.0251  -1.0015  -1.0054
54539.0186  -1.0058  -1.0054
54544.8667  -1.0065  -1.0054
54553.9448  -1.0050  -1.0054
54553.9855  -1.0038  -1.0054
54554.9609  -1.0051  -1.0054
54556.9640  -1.0043  -1.0054
54559.9689  -1.0074  -1.0054
54561.9633  -1.0085  -1.0054
54563.9506  -1.0041  -1.0054
54564.9545  -1.0044  -1.0054
54565.9389  -1.0058  -1.0054
54567.8683  -1.0024  -1.0054
54568.9032  -1.0087  -1.0054
54571.8763  -1.0048  -1.0054
54572.8968  -1.0087  -1.0054
54573.9194  -1.0060  -1.0054
54574.8937  -1.0064  -1.0054
54576.9104  -1.0059  -1.0054
54577.9145  -1.0058  -1.0054
54578.8715  -1.0065  -1.0054
54578.9130  -1.0050  -1.0054
54581.9032  -1.0052  -1.0054
54584.9067  -1.0090  -1.0054
54585.9310  -1.0070  -1.0054
54586.9299  -1.0041  -1.0054
54587.9412  -1.0063  -1.0054
54588.9403  -1.0031  -1.0054
54591.9311  -1.0029  -1.0053
54592.9296  -1.0054  -1.0053
54603.8492  -1.0071  -1.0053
54612.8748  -1.0034  -1.0053
54614.8745  -1.0066  -1.0053
54615.8640  -1.0049  -1.0052
54618.8553  -1.0073  -1.0052
54621.8543  -1.0035  -1.0052
54624.8426  -1.0050  -1.0052
54625.8438  -1.0036  -1.0052
54626.8363  -1.0040  -1.0052
54628.8246  -1.0038  -1.0052
54630.8128  -1.0052  -1.0052
54631.8046  -1.0062  -1.0051
54634.8045  -1.0044  -1.0051
54638.8251  -1.0036  -1.0051
54648.7958  -1.0043  -1.0050
54862.0404  -1.0064  -1.0064
54863.0416  -1.0055  -1.0064
54864.0044  -1.0043  -1.0064
54881.9954  -1.0067  -1.0064
54901.9762  -1.0079  -1.0063
54906.9420  -1.0083  -1.0063
54906.9869  -1.0080  -1.0063
54907.0029  -1.0084  -1.0063
54907.0274  -1.0059  -1.0063
54907.9342  -1.0082  -1.0063
54907.9949  -1.0068  -1.0063
54908.0171  -1.0056  -1.0063
54908.9980  -1.0066  -1.0063
54909.0201  -1.0060  -1.0063
54909.9822  -1.0100  -1.0063
54917.0115  -1.0092  -1.0062
54918.9680  -1.0033  -1.0062
54920.9060  -1.0023  -1.0062
54921.9591  -1.0038  -1.0062
54928.9310  -1.0062  -1.0062
54930.9229  -1.0071  -1.0062
54934.8975  -1.0054  -1.0061
54934.9473  -1.0045  -1.0061
54937.9423  -1.0064  -1.0061
54938.9528  -1.0055  -1.0061
54939.9520  -1.0099  -1.0061
54940.9113  -1.0018  -1.0061
54945.9651  -1.0048  -1.0061
54951.8661  -1.0092  -1.0060
54952.8217  -1.0051  -1.0060
54957.8030  -1.0057  -1.0060
54958.7908  -1.0077  -1.0060
54959.8209  -1.0066  -1.0060
54960.7956  -1.0059  -1.0060
54960.8565  -1.0041  -1.0060
54963.9102  -1.0070  -1.0059
54964.9008  -1.0064  -1.0059
54965.9064  -1.0038  -1.0059
54966.8890  -1.0080  -1.0059
54975.8673  -1.0063  -1.0059
54977.8681  -1.0052  -1.0059
54980.8612  -1.0043  -1.0058
54981.8947  -1.0033  -1.0058
54985.7921  -1.0043  -1.0058
55003.8129  -1.0043  -1.0057
55004.8202  -1.0076  -1.0057
55243.0064  -1.0045  -1.0051
55245.0025  -1.0045  -1.0051
55246.0167  -1.0030  -1.0051
55268.9997  -1.0053  -1.0051
55270.9913  -1.0072  -1.0051
55271.9859  -1.0039  -1.0051
55273.9870  -1.0069  -1.0051
55274.9923  -1.0035  -1.0051
55284.8907  -1.0072  -1.0051
55289.9062  -1.0057  -1.0051
55290.9398  -1.0079  -1.0051
55291.9575  -1.0058  -1.0051
55292.9696  -1.0050  -1.0051
55293.9897  -1.0046  -1.0051
55294.9818  -1.0048  -1.0051
55295.9810  -1.0072  -1.0051
55296.9828  -1.0038  -1.0051
55297.9709  -1.0035  -1.0051
55298.9708  -1.0063  -1.0051
55299.9676  -1.0083  -1.0051
55300.9733  -1.0039  -1.0051
55311.8570  -1.0024  -1.0051
55315.8795  -1.0036  -1.0051
55315.8933  -1.0046  -1.0051
55318.8019  -1.0028  -1.0051
55318.8731  -1.0023  -1.0051
55319.9178  -1.0030  -1.0051
55320.9118  -1.0042  -1.0051
55321.9006  -1.0054  -1.0051
55323.9015  -1.0048  -1.0051
55327.8914  -1.0075  -1.0051
55329.8815  -1.0049  -1.0051
55332.8832  -1.0043  -1.0051
55333.8729  -1.0048  -1.0051
55336.8331  -1.0044  -1.0051
55337.8587  -1.0059  -1.0051
55338.8527  -1.0046  -1.0051
55341.7973  -1.0085  -1.0051
55342.7810  -1.0046  -1.0051
55342.8326  -1.0054  -1.0051
55343.8079  -1.0052  -1.0051
55345.8095  -1.0057  -1.0051
55346.8302  -1.0059  -1.0051
55350.8511  -1.0057  -1.0051
55351.8452  -1.0038  -1.0051
55352.8521  -1.0064  -1.0051
55360.8448  -1.0064  -1.0052
55361.8452  -1.0055  -1.0052
55364.8448  -1.0057  -1.0052
55365.8270  -1.0064  -1.0052
55366.7998  -1.0035  -1.0052
55369.7914  -1.0060  -1.0052
55374.7802  -1.0067  -1.0052
55375.8123  -1.0034  -1.0052
55376.8051  -1.0050  -1.0052
55383.7852  -1.0047  -1.0052
55585.0554  -1.0043  -1.0050
55592.0497  -1.0063  -1.0051
55598.0500  -1.0038  -1.0051
55600.0226  -1.0063  -1.0051
55600.9943  -1.0058  -1.0051
55614.9483  -1.0027  -1.0051
55617.9804  -1.0028  -1.0051
55622.9705  -1.0051  -1.0052
55625.9598  -1.0056  -1.0052
55629.9438  -1.0057  -1.0052
55630.9405  -1.0053  -1.0052
55631.9292  -1.0066  -1.0052
55640.8798  -1.0042  -1.0052
55647.8515  -1.0038  -1.0052
55647.9871  -1.0031  -1.0052
55649.9746  -1.0034  -1.0052
55652.9460  -1.0056  -1.0053
55653.9527  -1.0077  -1.0053
55658.9858  -1.0043  -1.0053
55663.8177  -1.0058  -1.0053
55664.8432  -1.0079  -1.0053
55665.8508  -1.0046  -1.0053
55666.9233  -1.0068  -1.0053
55668.8353  -1.0069  -1.0053
55671.8924  -1.0065  -1.0053
55671.9295  -1.0067  -1.0053
55678.9223  -1.0073  -1.0053
55683.8810  -1.0046  -1.0053
55688.9047  -1.0063  -1.0053
55692.8473  -1.0071  -1.0053
55693.9031  -1.0046  -1.0053
55694.8194  -1.0045  -1.0053
55695.7659  -1.0038  -1.0053
55696.7709  -1.0037  -1.0053
55698.7987  -1.0049  -1.0053
55698.8428  -1.0058  -1.0053
55698.8561  -1.0051  -1.0053
55699.8146  -1.0049  -1.0053
55699.8544  -1.0051  -1.0053
55702.8147  -1.0055  -1.0053
55704.8761  -1.0030  -1.0053
55706.8692  -1.0037  -1.0053
55708.8147  -1.0041  -1.0053
55709.8951  -1.0044  -1.0053
55710.8695  -1.0039  -1.0053
55720.8489  -1.0043  -1.0053
55721.8395  -1.0057  -1.0053
55722.8050  -1.0052  -1.0053
55723.7620  -1.0059  -1.0053
55724.7737  -1.0067  -1.0053
55725.7578  -1.0053  -1.0053
55726.7878  -1.0062  -1.0053
55727.7906  -1.0057  -1.0053
55737.8015  -1.0072  -1.0053
55956.0095  -1.0080  -1.0051
55957.0054  -1.0046  -1.0051
55958.9982  -1.0052  -1.0051
55960.9974  -1.0050  -1.0051
55967.9727  -1.0051  -1.0052
55968.9746  -1.0031  -1.0052
55970.9681  -1.0051  -1.0052
55972.9857  -1.0017  -1.0052
55976.9871  -1.0041  -1.0052
55978.9931  -1.0073  -1.0052
55980.0043  -1.0035  -1.0052
55980.9804  -1.0059  -1.0053
55981.9771  -1.0048  -1.0053
55982.9830  -1.0025  -1.0053
55983.9637  -1.0059  -1.0053
55988.9210  -1.0043  -1.0053
55989.9152  -1.0030  -1.0053
55990.9119  -1.0072  -1.0053
55992.9137  -1.0046  -1.0054
55997.8960  -1.0057  -1.0054
56000.8929  -1.0060  -1.0054
56000.9942  -1.0056  -1.0054
56001.0194  -1.0048  -1.0054
56001.9476  -1.0038  -1.0055
56002.0066  -1.0031  -1.0055
56002.9749  -1.0082  -1.0055
56003.0235  -1.0041  -1.0055
56003.9728  -1.0071  -1.0055
56007.9512  -1.0074  -1.0055
56013.9451  -1.0047  -1.0056
56014.9325  -1.0041  -1.0056
56015.8799  -1.0043  -1.0056
56020.8723  -1.0069  -1.0057
56025.8805  -1.0039  -1.0058
56025.9493  -1.0042  -1.0058
56027.9312  -1.0044  -1.0058
56030.9328  -1.0067  -1.0058
56033.9498  -1.0059  -1.0059
56034.9499  -1.0060  -1.0059
56035.9506  -1.0082  -1.0059
56036.9496  -1.0090  -1.0059
56037.9170  -1.0039  -1.0059
56038.9353  -1.0079  -1.0059
56039.9112  -1.0053  -1.0060
56041.9026  -1.0078  -1.0060
56044.8744  -1.0052  -1.0060
56046.8256  -1.0042  -1.0060
56047.8432  -1.0056  -1.0061
56048.8809  -1.0058  -1.0061
56049.8712  -1.0043  -1.0061
56052.7872  -1.0094  -1.0061
56055.8548  -1.0045  -1.0062
56058.8872  -1.0061  -1.0062
56060.8771  -1.0058  -1.0062
56062.8767  -1.0068  -1.0063
56065.8684  -1.0055  -1.0063
56066.8382  -1.0060  -1.0063
56067.8597  -1.0069  -1.0063
56068.8583  -1.0082  -1.0063
56070.8596  -1.0087  -1.0064
56074.8530  -1.0080  -1.0064
56076.8524  -1.0089  -1.0064
56077.8033  -1.0071  -1.0065
56078.7599  -1.0058  -1.0065
56082.8113  -1.0099  -1.0065
56083.8112  -1.0059  -1.0065
56084.8351  -1.0069  -1.0065
56085.8583  -1.0045  -1.0065
56092.8322  -1.0087  -1.0066
56097.8315  -1.0083  -1.0067
56098.8324  -1.0072  -1.0067
56310.0438  -1.0030  -1.0050
56329.0099  -1.0044  -1.0050
56331.0234  -1.0048  -1.0050
56335.0107  -1.0073  -1.0050
56337.0107  -1.0062  -1.0050
56351.9317  -1.0055  -1.0050
56355.0209  -1.0075  -1.0050
56358.9672  -1.0062  -1.0049
56362.9562  -1.0021  -1.0049
56363.9862  -1.0041  -1.0049
56365.9737  -1.0066  -1.0049
56368.9109  -1.0083  -1.0049
56376.9209  -1.0033  -1.0049
56382.9130  -1.0051  -1.0049
56382.9503  -1.0078  -1.0049
56382.9644  -1.0042  -1.0049
56382.9864  -1.0066  -1.0049
56384.8995  -1.0024  -1.0049
56384.9563  -1.0020  -1.0049
56384.9774  -1.0017  -1.0049
56385.9575  -1.0049  -1.0049
56389.9485  -1.0052  -1.0050
56390.9427  -1.0052  -1.0050
56392.9325  -1.0036  -1.0050
56393.9310  -1.0032  -1.0050
56397.9088  -1.0048  -1.0050
56398.8841  -1.0039  -1.0050
56401.8132  -1.0024  -1.0050
56402.8362  -1.0064  -1.0050
56404.8914  -1.0072  -1.0050
56405.8407  -1.0029  -1.0050
56409.8542  -1.0041  -1.0050
56409.8960  -1.0022  -1.0050
56409.9080  -1.0034  -1.0050
56410.8705  -1.0050  -1.0050
56410.8972  -1.0047  -1.0050
56410.9082  -1.0042  -1.0050
56411.9014  -1.0066  -1.0050
56412.8939  -1.0057  -1.0051
56413.9124  -1.0070  -1.0051
56414.9101  -1.0069  -1.0051
56426.8523  -1.0053  -1.0051
56438.8166  -1.0058  -1.0052
56441.8494  -1.0050  -1.0053
56442.8514  -1.0073  -1.0053
56443.8530  -1.0060  -1.0053
56444.8448  -1.0046  -1.0053
56445.8554  -1.0060  -1.0053
56446.8322  -1.0052  -1.0053
56447.8543  -1.0064  -1.0053
56448.8528  -1.0049  -1.0053
56449.8539  -1.0077  -1.0053
56450.8554  -1.0064  -1.0053
56454.8349  -1.0032  -1.0053
56455.8379  -1.0042  -1.0054
56457.8376  -1.0073  -1.0054
56460.8150  -1.0059  -1.0054
56461.7439  -1.0049  -1.0054
56462.7517  -1.0054  -1.0054
56463.7716  -1.0058  -1.0054
56464.7683  -1.0057  -1.0054
56466.7716  -1.0064  -1.0054
56470.7946  -1.0061  -1.0055
56684.0276  -1.0037  -1.0043
56715.9690  -1.0050  -1.0043
56727.9007  -1.0052  -1.0043
56728.8974  -1.0063  -1.0043
56732.0270  -1.0045  -1.0043
56739.9116  -1.0033  -1.0043
56739.9718  -1.0052  -1.0043
56739.9953  -1.0008  -1.0043
56740.9878  -1.0037  -1.0043
56741.9041  -1.0067  -1.0043
56741.9980  -1.0020  -1.0043
56742.9834  -1.0033  -1.0043
56744.8862  -1.0069  -1.0043
56744.9898  -1.0060  -1.0043
56747.9708  -1.0066  -1.0043
56749.9188  -1.0023  -1.0043
56750.9160  -1.0002  -1.0043
56753.9837  -1.0038  -1.0043
56754.9631  -1.0049  -1.0043
56760.8494  -1.0057  -1.0044
56761.9459  -1.0048  -1.0044
56763.8066  -1.0023  -1.0044
56768.9050  -1.0038  -1.0044
56769.8315  -1.0081  -1.0044
56769.9256  -1.0069  -1.0044
56771.9016  -1.0017  -1.0044
56775.8482  -1.0019  -1.0045
56776.8926  -1.0014  -1.0045
56777.9043  -1.0061  -1.0045
56780.8758  -1.0036  -1.0045
56781.8326  -1.0038  -1.0045
56785.8628  -1.0010  -1.0045
56787.8186  -1.0043  -1.0046
56788.7614  -1.0048  -1.0046
56793.7136  -1.0047  -1.0046
56802.7281  -1.0076  -1.0047
56804.6889  -1.0034  -1.0047
56808.6802  -1.0064  -1.0048
56809.6784  -1.0047  -1.0048
56810.7426  -1.0052  -1.0048
56822.6554  -1.0052  -1.0050
56823.6540  -1.0065  -1.0050
56824.6562  -1.0048  -1.0050
56827.6636  -1.0063  -1.0050
56831.6601  -1.0063  -1.0051
56832.6591  -1.0078  -1.0051
56833.6592  -1.0066  -1.0051
56836.6575  -1.0055  -1.0051
56839.6612  -1.0035  -1.0052
56840.6608  -1.0062  -1.0052
57092.0307  -1.0021  -1.0033
57092.9090  -1.0036  -1.0033
57095.9960  -1.0035  -1.0033
57096.0100  -1.0029  -1.0033
57097.9159  -0.9996  -1.0034
57103.9040  -1.0030  -1.0034
57104.0078  -1.0019  -1.0034
57109.9936  -1.0027  -1.0035
57113.9831  -1.0052  -1.0036
57118.9572  -1.0016  -1.0036
57119.8250  -1.0004  -1.0037
57119.9308  -1.0045  -1.0037
57119.9448  -1.0015  -1.0037
57119.9632  -1.0001  -1.0037
57122.8745  -1.0031  -1.0037
57122.9368  -1.0049  -1.0037
57123.9077  -1.0031  -1.0037
57123.9516  -1.0036  -1.0037
57131.9162  -1.0027  -1.0038
57132.9174  -1.0015  -1.0038
57133.8932  -1.0022  -1.0038
57137.9198  -1.0062  -1.0039
57140.8605  -1.0071  -1.0039
57140.9097  -1.0033  -1.0039
57141.8060  -1.0038  -1.0040
57141.9019  -1.0050  -1.0040
57142.8042  -1.0039  -1.0040
57145.8833  -1.0050  -1.0040
57148.8442  -1.0069  -1.0041
57148.8693  -1.0026  -1.0041
57148.8788  -1.0024  -1.0041
57151.8739  -1.0053  -1.0041
57152.8758  -1.0045  -1.0041
57153.8547  -1.0027  -1.0041
57155.8647  -1.0056  -1.0041
57161.8445  -1.0077  -1.0042
57164.8267  -1.0045  -1.0043
57166.8287  -1.0043  -1.0043
57167.8340  -1.0014  -1.0043
57169.8157  -1.0062  -1.0043
57170.7673  -1.0049  -1.0043
57170.8255  -1.0074  -1.0043
57172.7416  -1.0050  -1.0043
57174.8017  -1.0041  -1.0044
57176.7911  -1.0069  -1.0044
57176.8095  -1.0067  -1.0044
57185.8175  -1.0059  -1.0045
57186.8166  -1.0045  -1.0045
57187.8109  -1.0061  -1.0045
57189.8259  -1.0018  -1.0045
57190.8248  -1.0049  -1.0045
57409.0530  -1.0040  -1.0051
57419.0402  -1.0076  -1.0050
57422.0049  -1.0043  -1.0050
57429.9967  -1.0033  -1.0050
57430.9952  -1.0043  -1.0050
57435.9796  -1.0057  -1.0050
57443.9824  -1.0071  -1.0050
57444.9797  -1.0070  -1.0050
57449.0293  -1.0066  -1.0050
57449.9560  -1.0039  -1.0050
57450.0240  -1.0077  -1.0050
57450.0364  -1.0050  -1.0050
57457.9218  -1.0043  -1.0050
57459.9743  -1.0045  -1.0050
57461.0221  -1.0037  -1.0050
57462.9065  -1.0033  -1.0050
57464.0178  -1.0043  -1.0050
57464.9025  -1.0052  -1.0050
57466.0150  -1.0057  -1.0050
57467.0136  -1.0050  -1.0050
57471.0025  -1.0048  -1.0050
57471.9073  -1.0046  -1.0050
57471.9937  -1.0027  -1.0050
57472.8612  -1.0044  -1.0050
57472.9046  -1.0041  -1.0050
57472.9988  -1.0061  -1.0050
57474.9579  -1.0062  -1.0050
57474.9712  -1.0035  -1.0050
57474.9889  -1.0041  -1.0050
57475.9395  -1.0076  -1.0050
57475.9524  -1.0045  -1.0050
57475.9837  -1.0045  -1.0050
57479.9647  -1.0043  -1.0050
57480.8812  -1.0049  -1.0050
57480.9749  -1.0065  -1.0050
57481.8763  -1.0071  -1.0050
57482.9715  -1.0062  -1.0050
57487.9980  -1.0032  -1.0050
57492.9296  -1.0045  -1.0050
57493.8400  -1.0048  -1.0050
57496.8262  -1.0041  -1.0050
57498.8344  -1.0057  -1.0050
57498.9268  -1.0057  -1.0050
57499.8317  -1.0046  -1.0050
57499.9258  -1.0029  -1.0050
57502.8280  -1.0047  -1.0050
57502.8783  -1.0046  -1.0050
57502.8906  -1.0036  -1.0050
57503.8222  -1.0073  -1.0050
57503.8682  -1.0053  -1.0050
57503.8802  -1.0054  -1.0050
57503.9105  -1.0042  -1.0050
57504.8331  -1.0042  -1.0050
57504.8846  -1.0041  -1.0050
57505.8411  -1.0048  -1.0050
57505.8877  -1.0031  -1.0050
57505.8966  -1.0046  -1.0050
57507.8514  -1.0037  -1.0050
57508.8841  -1.0039  -1.0050
57509.8442  -1.0063  -1.0050
57510.8611  -1.0064  -1.0050
57511.8749  -1.0045  -1.0050
57512.8749  -1.0042  -1.0050
57513.8762  -1.0043  -1.0050
57515.8358  -1.0036  -1.0051
57516.8365  -1.0056  -1.0051
57517.8723  -1.0059  -1.0051
57518.8678  -1.0037  -1.0051
57519.8383  -1.0073  -1.0051
57521.7599  -1.0070  -1.0051
57524.7966  -1.0046  -1.0051
57524.8560  -1.0056  -1.0051
57527.8335  -1.0034  -1.0051
57528.8362  -1.0071  -1.0051
57529.8205  -1.0062  -1.0051
57532.8028  -1.0055  -1.0051
57532.8342  -1.0060  -1.0051
57533.8213  -1.0062  -1.0051
57534.8287  -1.0055  -1.0051
57536.8220  -1.0048  -1.0051
57544.8330  -1.0071  -1.0052
57552.7427  -1.0064  -1.0052
57554.7208  -1.0064  -1.0052
57556.7506  -1.0051  -1.0052
57780.0103  -1.0027  -1.0048
57785.9995  -1.0055  -1.0048
57805.9479  -1.0036  -1.0049
57808.9373  -1.0045  -1.0049
57814.9185  -1.0061  -1.0049
57821.9260  -1.0053  -1.0049
57822.9945  -1.0056  -1.0049
57826.9464  -1.0044  -1.0049
57829.9993  -1.0044  -1.0050
57830.0171  -1.0040  -1.0050
57831.8838  -1.0044  -1.0050
57831.9756  -1.0030  -1.0050
57831.9890  -1.0047  -1.0050
57832.0079  -1.0052  -1.0050
57835.8604  -1.0057  -1.0050
57837.8602  -1.0057  -1.0050
57842.8667  -1.0052  -1.0050
57846.8591  -1.0046  -1.0050
57847.9540  -1.0046  -1.0050
57849.8313  -1.0037  -1.0050
57851.9202  -1.0067  -1.0050
57854.8199  -1.0052  -1.0050
57856.8537  -1.0042  -1.0050
57856.9301  -1.0043  -1.0050
57856.9390  -1.0044  -1.0050
57858.8474  -1.0066  -1.0050
57858.9079  -1.0059  -1.0050
57858.9203  -1.0046  -1.0050
57858.9381  -1.0044  -1.0050
57859.8490  -1.0046  -1.0050
57859.9227  -1.0072  -1.0050
57859.9316  -1.0055  -1.0050
57860.9195  -1.0060  -1.0050
57862.8888  -1.0048  -1.0050
57863.8899  -1.0070  -1.0051
57865.8876  -1.0044  -1.0051
57866.8844  -1.0052  -1.0051
57874.7933  -1.0043  -1.0051
57874.8961  -1.0029  -1.0051
57876.8910  -1.0063  -1.0051
57878.7919  -1.0045  -1.0051
57878.8883  -1.0049  -1.0051
57880.7644  -1.0056  -1.0051
57884.8012  -1.0029  -1.0051
57884.8533  -1.0030  -1.0051
57885.8044  -1.0038  -1.0051
57885.8425  -1.0040  -1.0051
57885.8603  -1.0056  -1.0051
57891.8402  -1.0062  -1.0051
57892.8501  -1.0063  -1.0051
57893.8368  -1.0067  -1.0051
57900.8228  -1.0064  -1.0052
57902.8289  -1.0070  -1.0052
57906.7941  -1.0062  -1.0052
57909.7241  -1.0045  -1.0052
57915.7940  -1.0059  -1.0052
57916.8036  -1.0059  -1.0052
57917.8046  -1.0043  -1.0052
57918.8196  -1.0050  -1.0052
57920.8178  -1.0059  -1.0053
57935.7165  -1.0062  -1.0053
58137.0330  -1.0057  -1.0051
58143.0191  -1.0078  -1.0051
58144.0162  -1.0052  -1.0051
58146.0137  -1.0059  -1.0051
58148.0043  -1.0066  -1.0050
58155.0266  -1.0045  -1.0050
58161.9670  -1.0058  -1.0050
58172.9383  -1.0028  -1.0050
58174.9310  -1.0019  -1.0050
58176.9269  -1.0051  -1.0050
58185.0285  -1.0042  -1.0050
58195.8814  -1.0053  -1.0050
58204.8576  -1.0056  -1.0050
58204.9956  -1.0028  -1.0050
58205.8523  -1.0032  -1.0050
58207.8529  -1.0057  -1.0050
58211.9492  -1.0048  -1.0051
58211.9769  -1.0034  -1.0051
58212.8353  -1.0050  -1.0051
58212.9222  -1.0039  -1.0051
58212.9355  -1.0035  -1.0051
58212.9669  -1.0042  -1.0051
58213.8895  -1.0060  -1.0051
58213.9432  -1.0043  -1.0051
58213.9699  -1.0057  -1.0051
58216.8797  -1.0056  -1.0051
58216.9534  -1.0056  -1.0051
58219.9204  -1.0050  -1.0051
58223.8417  -1.0077  -1.0051
58223.9445  -1.0068  -1.0051
58231.9214  -1.0059  -1.0052
58237.8014  -1.0053  -1.0052
58237.9008  -1.0057  -1.0052
58242.8123  -1.0055  -1.0053
58242.8830  -1.0046  -1.0053
58244.8690  -1.0039  -1.0053
58246.8668  -1.0044  -1.0053
58247.8467  -1.0061  -1.0053
58248.8687  -1.0044  -1.0053
58251.8551  -1.0045  -1.0053
58252.8680  -1.0081  -1.0053
58253.8443  -1.0036  -1.0053
58254.8526  -1.0048  -1.0053
58255.8399  -1.0037  -1.0054
58256.8445  -1.0049  -1.0054
58257.8356  -1.0052  -1.0054
58258.8140  -1.0052  -1.0054
58259.8038  -1.0071  -1.0054
58261.7801  -1.0053  -1.0054
58262.7385  -1.0053  -1.0054
58266.8079  -1.0044  -1.0054
58266.8256  -1.0050  -1.0054
58273.8117  -1.0059  -1.0055
58276.8199  -1.0078  -1.0055
58277.8385  -1.0079  -1.0055
58287.7869  -1.0054  -1.0056
58291.7192  -1.0078  -1.0057
58293.7186  -1.0067  -1.0057
58294.7525  -1.0071  -1.0057
58295.7323  -1.0065  -1.0057
58633.8024  -1.0033  -1.0048
58633.8222  -1.0050  -1.0048
58634.7599  -1.0048  -1.0048
58634.8012  -1.0063  -1.0048
58635.7616  -1.0050  -1.0048
58635.8013  -1.0045  -1.0048
58637.7753  -1.0064  -1.0048
58637.8091  -1.0051  -1.0048
58638.7509  -1.0039  -1.0048
58638.7828  -1.0037  -1.0048
58640.7677  -1.0051  -1.0048
58640.8016  -1.0031  -1.0048
58649.7419  -1.0024  -1.0048
58649.7661  -1.0056  -1.0048
58649.7753  -1.0039  -1.0048
58649.7952  -1.0064  -1.0048
58650.7529  -1.0063  -1.0048
58652.7638  -1.0034  -1.0048
58653.7565  -1.0049  -1.0048
58655.7576  -1.0058  -1.0048
58656.7583  -1.0038  -1.0048
58657.7772  -1.0043  -1.0048
58658.7482  -1.0051  -1.0048
58659.7472  -1.0069  -1.0048
58661.7361  -1.0049  -1.0048
58858.0380  -1.0082  -1.0064
58861.0408  -1.0056  -1.0064
58873.0290  -1.0068  -1.0064
58876.9949  -1.0072  -1.0063
58897.9658  -1.0050  -1.0062
58899.9821  -1.0055  -1.0062
58904.9504  -1.0061  -1.0062
58906.9405  -1.0083  -1.0062
58924.9238  -1.0064  -1.0062
58924.9739  -1.0052  -1.0062
58925.0126  -1.0059  -1.0062
58941.8191  -1.0069  -1.0062
58941.9617  -1.0049  -1.0062
58942.9587  -1.0057  -1.0062
58943.9629  -1.0053  -1.0062
58947.8349  -1.0057  -1.0061
58947.9421  -1.0050  -1.0061
58949.8662  -1.0069  -1.0061
58949.9283  -1.0050  -1.0061
58949.9387  -1.0059  -1.0061
58950.8816  -1.0081  -1.0061
58950.9064  -1.0085  -1.0061
58950.9337  -1.0072  -1.0061
58950.9430  -1.0082  -1.0061
58952.8857  -1.0067  -1.0061
58952.9346  -1.0053  -1.0061
58954.8799  -1.0064  -1.0061
58955.9190  -1.0053  -1.0061
58957.8724  -1.0079  -1.0061
58960.9025  -1.0046  -1.0061
58961.8874  -1.0056  -1.0061
58962.8628  -1.0055  -1.0061
58963.9060  -1.0040  -1.0061
58964.8881  -1.0050  -1.0061
58967.8480  -1.0083  -1.0061
58968.8222  -1.0050  -1.0061
58971.7902  -1.0067  -1.0061
58971.8763  -1.0044  -1.0061
58972.8050  -1.0055  -1.0061
58973.7710  -1.0060  -1.0061
58973.8726  -1.0057  -1.0061
58974.7848  -1.0050  -1.0061
58974.8754  -1.0057  -1.0061
58975.7850  -1.0080  -1.0061
58975.8667  -1.0068  -1.0061
58976.8101  -1.0064  -1.0061
58976.8555  -1.0073  -1.0061
58976.8659  -1.0067  -1.0061
58981.8489  -1.0080  -1.0061
59007.7839  -1.0075  -1.0060
59009.8023  -1.0058  -1.0060
59010.8057  -1.0050  -1.0060
59011.8059  -1.0041  -1.0060
59012.8046  -1.0071  -1.0060
59014.7871  -1.0048  -1.0060
59018.7756  -1.0052  -1.0060
59023.7828  -1.0069  -1.0060
59026.7444  -1.0042  -1.0060

